Development of Reduced Feeder and Load Models Using Practical Topological and Loading Data

Distribution feeder and load model reduction methods are essential for maintaining a good tradeoff between accurate representation of grid behavior and reduced computational complexity in power system studies. An effective algorithm to obtain a reduced order representation of the practical feeders using utility topological and loading data has been presented in this paper. Simulations conducted in this work show that the reduced feeder and load model of a utility feeder, obtained using the proposed method, can accurately capture contactor and motor stalling behaviors for critical events such as fault induced delayed voltage recovery.

==> Figures/stroke_0.5pi_twocyl.f <==
      SUBROUTINE SPIM_RTC(SS,BRNANG,BRNBNG,TloadBB,ScaleBB,TavBB,FreqBB,&
       rsBB,rrBB,LengthBB,ABB,BBB,XmuBB,XlsBB,XlrBB,VbaseBB,&
       nabBB,s1BB,s12BB,TdldBB,DiamBB,TLOADB,TAVB,OMEGAOB,&
       RSB,RRB,LMUB,LLSB,LLRB,PSIBB,WR2B,HB,SCALEB,&
       NABB,S1B,S12B,TDLDB,AB,BB)
      
       INCLUDE 'nd.h'
       INCLUDE 'emtstor.h'
       INCLUDE 'rtconfig.h'
       INCLUDE 's1.h'
       INCLUDE 'emtconst.h'
       INCLUDE 's0.h'
       INCLUDE 'branches.h'

      INTEGER SS,BRNANG, BRNBNG
      
      REAL TloadBB,TavBB,FreqBB
      REAL rsBB,rrBB,XmuBB,XlsBB,XlrBB
      REAL VbaseBB
      REAL ScaleBB
      REAL nabBB,s1BB,s12BB
      REAL TdldBB
      REAL DiamBB,LengthBB
      REAL ABB,BBB

      REAL TLOADB,TAVB,OMEGAOB
      REAL RSB,RRB,LMUB,LLSB,LLRB
      REAL PSIBB,WR2B,HB
      REAL SCALEB
      REAL NABB,S1B,S12B,TDLDB
      REAL AB,BB

       TLOADB=TloadBB*ScaleBB
       TAVB=TavBB*ScaleBB
       OMEGAOB=2*3.14159265*FreqBB
       RSB=rsBB/ScaleBB
       RRB=rrBB/ScaleBB
       LMUB=(XmuBB/OMEGAOB)/ScaleBB
       LLSB=(XlsBB/OMEGAOB)/ScaleBB 
       LLRB=(XlrBB/OMEGAOB)/ScaleBB
       PSIBB=(1.414*VbaseBB)/OMEGAOB
       WR2B=7800*(3.14159265/32)*LengthBB*(DiamBB**4)*ScaleBB
       HB=0.5*WR2B*(OMEGAOB**2)/(4500*ScaleBB)
       SCALEB=ScaleBB
       NABB=nabBB
       S1B=s1BB
       S12B=s12BB
       TDLDB=TdldBB
       AB=ABB
       BB=BBB

       CALL CURRENT_SOURCE2_CFG(BRNANG,SS)
       CALL CURRENT_SOURCE2_CFG(BRNBNG,SS)


      END SUBROUTINE SPIM_RTC
	
!**************************************** 
       SUBROUTINE SPIM_EXE(SS,NA,NB,NG,BRNANG,BRNBNG,TLOAD,TAV,&
        OMEGAO,RS,RR,LMU,LLS,LLR,PSIB,WR2,H,SCALE,NAB,S1,S12,TDLD,&
        ACOEFF,BCOEFF)

       INCLUDE 'nd.h'
       INCLUDE 'emtstor.h'
       INCLUDE 'rtconfig.h'
       INCLUDE 's1.h'
       INCLUDE 'emtconst.h'
       INCLUDE 's0.h'
       INCLUDE 'branches.h'


! DEFINE INPUT
      INTEGER SS,NA,NB,NG,BRNANG,BRNBNG

      REAL TLOAD,TAV,OMEGAO
      REAL RS,RR,LMU,LLS,LLR
      REAL PSIB,WR2,H
      REAL SCALE
      REAL NAB,S1,S12
      REAL TDLD
      REAL ACOEFF,BCOEFF
  
! DEFINE LOCAL VARIABLE

      REAL LL(4,4)
      REAL LZ(4,4)
      REAL LMAT(4,4)
      REAL VMC(4)
      REAL IMC(4)
      REAL PMC(4)

      REAL Z(4,4), ZSS(2,2), ZSR(2,2), ZRS(2,2)
      REAL ZRR(2,2), INVZRR(2,2), VT(4), VTS(2)
      REAL VTR(2), ZSRINVZRR(2,2), ZZZ(2,2)
      REAL ZTH(2,2), ETH(2), VRR(2), IS(2), IR(2)

      REAL DETRR
      REAL VTHB

      REAL VAS, VBS, VAR, VBR
      REAL PAS, PBS, PAR, PBR
      REAL IAS, IBS, IAR, IBR
      REAL VTH, VAMP
      REAL PAM, PBM
      REAL TE, AA, AAA, AAAA, ANGLE, SPEED,TLA
      REAL V, SA, SB, RCAGE
      REAL STROKE, TWOSTR
      REAL PHAME

      REAL FLEX
      REAL SPEEDPU

      INTEGER I, J

       PHAME=3.14159265

      IF(TIMEZERO) THEN

        STORF(NSTORF)=0.0
        STORF(NSTORF+1)=0.0
        STORF(NSTORF+2)=0.0
        STORF(NSTORF+3)=0.0
        STORF(NSTORF+4)=0.0
        STORF(NSTORF+5)=0.0
        STORF(NSTORF+6)=0.0
        STORF(NSTORF+7)=0.0
        STORF(NSTORF+8)=0.0
        STORF(NSTORF+9)=0.0
        STORF(NSTORF+10)=0.0
        STORF(NSTORF+11)=0.0
        STORF(NSTORF+12)=0.0
        STORF(NSTORF+13)=0.0
        STORF(NSTORF+14)=0.0
        STORF(NSTORF+15)=0.0

      END IF

! Extract the old value from storage Array

      
      VTH=STORF(NSTORF)
      VAS=STORF(NSTORF+1)
      VBS=STORF(NSTORF+2)
      ANGLE=STORF(NSTORF+3)
      SPEED=STORF(NSTORF+4)
      V=STORF(NSTORF+5)
      SA=STORF(NSTORF+6)
      FLEX=STORF(NSTORF+7)
      PAS=STORF(NSTORF+8)
      PBS=STORF(NSTORF+9)
      IMC(1)=STORF(NSTORF+10)
      IMC(2)=STORF(NSTORF+11)
      IMC(3)=STORF(NSTORF+12)
      IMC(4)=STORF(NSTORF+13)
      TE=STORF(NSTORF+14)
      TLA=STORF(NSTORF+15)

! Calculate the new value using the old ones, main body of the subroutine

         VTH=(VDC(NA,SS)-VDC(NG,SS))*1000.0
         VTHB=(VDC(NB,SS)-VDC(NG,SS))*1000.0

         VAS=VTH
         VBS=VTHB

         AA=ANGLE
         V=SQRT(PAS**2+PBS**2)/PSIB

         SA=1.0+SESAT(V,S1,S12)*V
         SB=SA


! Compute SA and SB
        
         LL(1,1)=(LMU+LLS)/SA
         LL(2,1)=0.0
         LL(3,1)=(LMU/SA)*COS(AA)
         LL(4,1)=(LMU/SB)*SIN(AA)
         LL(1,2)=0.0
         LL(2,2)=(LMU*(NAB**2)+LLS*(NAB**2))/SB
         LL(3,2)=-(LMU/SA)*SIN(AA)*NAB
         LL(4,2)=(LMU/SB)*COS(AA)*NAB
         LL(1,3)=(LMU/SA)*COS(AA)
         LL(2,3)=-(LMU/SB)*SIN(AA)*NAB
         LL(3,3)=(LMU+LLR)/SA
         LL(4,3)=0.0
         LL(1,4)=(LMU/SA)*SIN(AA)
         LL(2,4)=(LMU/SB)*COS(AA)*NAB
         LL(3,4)=0.0
         LL(4,4)=(LMU+LLR)/SB

         LZ(1,1)=0.0
         LZ(2,1)=0.0
         LZ(3,1)=-SPEED*(LMU/SA)*SIN(AA)
         LZ(4,1)=SPEED*(LMU/SB)*COS(AA)
         LZ(1,2)=0.0
         LZ(2,2)=0.0
         LZ(3,2)=-SPEED*(LMU/SA)*COS(AA)*NAB
         LZ(4,2)=-SPEED*(LMU/SB)*SIN(AA)*NAB
         LZ(1,3)=-SPEED*(LMU/SA)*SIN(AA)
         LZ(2,3)=-SPEED*(LMU/SB)*COS(AA)*NAB
         LZ(3,3)=0.0
         LZ(4,3)=0.0
         LZ(1,4)=SPEED*(LMU/SA)*COS(AA)
         LZ(2,4)=-SPEED*(LMU/SB)*SIN(AA)*NAB
         LZ(3,4)=0.0
         LZ(4,4)=0.0

         IF (SPEED < OMEGAO) THEN
             RCAGE=RR*(ACOEFF-BCOEFF*SPEED/OMEGAO)
         ELSE
             RCAGE=RR
         END IF

         DO I=1,4
           DO J=1,4
             LMAT(I,J)=LL(I,J)+DELT*LZ(I,J)
           END DO
         END DO

         LMAT(1,1)=LMAT(1,1)+DELT*RS
         LMAT(2,2)=LMAT(2,2)+DELT*RS
         LMAT(3,3)=LMAT(3,3)+DELT*RCAGE
         LMAT(4,4)=LMAT(4,4)+DELT*RCAGE

! Zth and Eth calculation
         
         DO I=1,4
           DO J=1,4
             Z(I,J)=LMAT(I,J)/DELT
           END DO
         END DO         
    

         DO I=1,4
           VT(I)=0.0
             DO J=1,4
               VT(I)=VT(I)-LL(I,J)/DELT*IMC(J)
             END DO
         END DO 

         VTS(1)=VT(1)
         VTS(2)=VT(2)
         VTR(1)=VT(3)
         VTR(2)=VT(4)

         ZSS(1,1)=Z(1,1)
         ZSS(1,2)=Z(1,2)
         ZSS(2,1)=Z(2,1)
         ZSS(2,2)=Z(2,2)
         ZSR(1,1)=Z(1,3)
         ZSR(1,2)=Z(1,4)
         ZSR(2,1)=Z(2,3)
         ZSR(2,2)=Z(2,4)
         ZRS(1,1)=Z(3,1)
         ZRS(1,2)=Z(3,2)
         ZRS(2,1)=Z(4,1)
         ZRS(2,2)=Z(4,2)
         ZRR(1,1)=Z(3,3)
         ZRR(1,2)=Z(3,4)
         ZRR(2,1)=Z(4,3)
         ZRR(2,2)=Z(4,4)

         DETRR=ZRR(1,1)*ZRR(2,2)-ZRR(1,2)*ZRR(2,1)

         INVZRR(1,1)=ZRR(2,2)/DETRR
         INVZRR(1,2)=-ZRR(1,2)/DETRR
         INVZRR(2,1)=-ZRR(2,1)/DETRR
         INVZRR(2,2)=ZRR(1,1)/DETRR

         DO I=1,2
           DO J=1,2
             ZSRINVZRR(I,J)=0.0
           END DO
         END DO             
    
         DO I=1,2
           DO J=1,2
             DO K=1,2
               ZSRINVZRR(I,J)=ZSRINVZRR(I,J)+ZSR(I,K)*INVZRR(K,J)
             END DO
           END DO
         END DO 


         DO I=1,2
           DO J=1,2
             ZZZ(I,J)=0.0
           END DO
         END DO


         DO I=1,2
           DO J=1,2
             DO K=1,2
               ZZZ(I,J)=ZZZ(I,J)+ZSRINVZRR(I,K)*ZRS(K,J)
             END DO
           END DO
         END DO  


         DO I=1,2
           DO J=1,2
             ZTH(I,J)=ZSS(I,J)-ZZZ(I,J)
           END DO
         END DO


         DO I=1,2
           ETH(I)=0.0
             DO J=1,2
               ETH(I)=ETH(I)-ZSRINVZRR(I,J)*VTR(J)
             END DO
         END DO


         DO I=1,2
           ETH(I)=ETH(I)+VTS(I)
         END DO 

         IAS=(VTH-ETH(1))/ZTH(1,1)
         IBS=(VTHB-ETH(2))/ZTH(2,2)

         CALL CURRENT_SOURCE2_EXE(BRNANG,SS,1.0/ZTH(1,1),(IAS-VTH/ZTH(1,1))/1000.0)
         CALL CURRENT_SOURCE2_EXE(BRNBNG,SS,1.0/ZTH(2,2),(IBS-VTHB/ZTH(2,2))/1000.0)

         FLEX=ETH(2)/1000.0


         IS(1)=IAS
         IS(2)=IBS


         DO I=1,2
           VRR(I)=0.0
             DO J=1,2
               VRR(I)=VRR(I)+ZRS(I,J)*IS(J)
             END DO
         END DO


         DO I=1,2
            VRR(I)=VRR(I)+VTR(I)
         END DO


         DO I=1,2
           IR(I)=0.0
             DO J=1,2
               IR(I)=IR(I)-INVZRR(I,J)*VRR(J)
             END DO
         END DO

         IAR=IR(1)
         IBR=IR(2)    

         IMC(1)=IAS
         IMC(2)=IBS
         IMC(3)=IAR
         IMC(4)=IBR 


          DO I=1,4
             PMC(I)=0.0
             DO J=1,4
             PMC(I)=PMC(I)+LL(I,J)*IMC(J)
             END DO
          END DO

          PAS=PMC(1)
          PBS=PMC(2)

          PAM=PAS-(LLS/SA)*IAS
          PBM=PBS-NAB*NAB*(LLS/SB)*IBS   

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

         TE=PAM*(-IAR*SIN(AA)+IBR*COS(AA))-PBM*(IBR*SIN(AA)+IAR*COS(AA))

! Model the load

          IF(TIME >= TDLD) THEN
            STROKE=3.14159265/2.0
            TWOSTR=2.0*STROKE
            AAA=MOD((ANGLE+PHAME),STROKE)
            IF(MOD((ANGLE+PHAME),TWOSTR)<STROKE) THEN
               AAAA=TAV+TAV*(AAA-STROKE/2.0)*2.0/STROKE
            ELSE
               AAAA=-TAV+TAV*(3.0*STROKE/2.0-AAA)*2.0/STROKE
            END IF
          ELSE
            AAAA=0.0
          END IF

          TLA=(SPEED/OMEGAO)*(SPEED/OMEGAO)*TLOAD+AAAA

          IF(SPEED < 0.0) THEN
            SPEED=0.0
          END IF
       
            SPEED=SPEED+DELT*(TE-TLA)/WR2
            ANGLE=ANGLE+SPEED*DELT
            ANGLE=MOD(ANGLE,6.2831853)
            SPEEDPU=SPEED/OMEGAO

! SPEEDPU is only for output

            STORF(NSTORF)=SPEEDPU
            STORF(NSTORF+1)=VAS
            STORF(NSTORF+2)=VBS
            STORF(NSTORF+3)=ANGLE
            STORF(NSTORF+4)=SPEED
            STORF(NSTORF+5)=V
            STORF(NSTORF+6)=SA
            STORF(NSTORF+7)=FLEX
            STORF(NSTORF+8)=PAS
            STORF(NSTORF+9)=PBS
            STORF(NSTORF+10)=IMC(1)
            STORF(NSTORF+11)=IMC(2)
            STORF(NSTORF+12)=IMC(3)
            STORF(NSTORF+13)=IMC(4)
            STORF(NSTORF+14)=TE
            STORF(NSTORF+15)=TLA

      END SUBROUTINE SPIM_EXE

!******************************************
      REAL FUNCTION SESAT(PSI_R,S1_R,S12_R)

       
        REAL PSI_R,S1_R,S12_R
        REAL A_R,B_R

        A_R=SQRT(S12_R/S1_R)
        B_R=(1.2-A_R)/(1.0-A_R)
        A_R=S12_R/((1.2-B_R)*(1.2-B_R))
       
        IF(PSI_R>B_R) THEN
          SESAT=A_R*(PSI_R-B_R)*(PSI_R-B_R)
        ELSE
          SESAT=0.0
        END IF

      
      END FUNCTION SESAT

